The Effect of Distortions on the Prediction of Visual Attention

Existing saliency models have been designed and evaluated for predicting the saliency in distortion-free images. However, in practice, the image quality is affected by a host of factors at several stages of the image processing pipeline such as acquisition, compression and transmission. Several studies have explored the effect of distortion on human visual attention; however, none of them have considered the performance of visual saliency models in the presence of distortion. Furthermore, given that one potential application of visual saliency prediction is to aid pooling of objective visual quality metrics, it is important to compare the performance of existing saliency models on distorted images. In this paper, we evaluate several state-of-the-art visual attention models over different databases consisting of distorted images with various types of distortions such as blur, noise and compression with varying levels of distortion severity. This paper also introduces new improved performance evaluation metrics that are shown to overcome shortcomings in existing performance metrics. We find that the performance of most models improves with moderate and high levels of distortions as compared to the near distortion-free case. In addition, model performance is also found to decrease with an increase in image complexity.

==> removeUnusedFigs.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Feb 12 19:21:46 2016

@author: Milind
"""
mypath = 'figures'

from os import listdir,remove
from os.path import isfile, join
onlyfiles = [f for f in listdir(mypath) if isfile(join(mypath, f))]
texfname = 'IEEE_QualVAEval_PAMI_final_twocol_revisions_final_14pg.tex'



def checkIfExistsInTex(fname,texfname):
    with open(texfname) as f:
        for line in f:
            if line[0]!='%':
                    if fname in line:
                        return True
                        break
    return False
 
for fname in onlyfiles:
    if(checkIfExistsInTex(fname,texfname)):
        print(fname)
    else:
        remove(join(mypath,fname))
            
    

              

             
                  
                  
                  
                  
                  
          
        
        

